Evaluation of Transfer Learning for Classification of: (1) Diabetic Retinopathy by Digital Fundus Photography and (2) Diabetic Macular Edema, Choroidal Neovascularization and Drusen by Optical Coherence Tomography

Deep learning has been successfully applied to a variety of image classification tasks. There has been keen interest to apply deep learning in the medical domain, particularly specialties that heavily utilize imaging, such as ophthalmology. One issue that may hinder application of deep learning to the medical domain is the vast amount of data necessary to train deep neural networks (DNNs). Because of regulatory and privacy issues associated with medicine, and the generally proprietary nature of data in medical domains, obtaining large datasets to train DNNs is a challenge, particularly in the ophthalmology domain. Transfer learning is a technique developed to address the issue of applying DNNs for domains with limited data. Prior reports on transfer learning have examined custom networks to fully train or used a particular DNN for transfer learning. However, to the best of my knowledge, no work has systematically examined a suite of DNNs for transfer learning for classification of diabetic retinopathy, diabetic macular edema, and two key features of age-related macular degeneration. This work attempts to investigate transfer learning for classification of these ophthalmic conditions. Part I gives a condensed overview of neural networks and the DNNs under evaluation. Part II gives the reader the necessary background concerning diabetic retinopathy and prior work on classification using retinal fundus photographs. The methodology and results of transfer learning for diabetic retinopathy classification are presented, showing that transfer learning towards this domain is feasible, with promising accuracy. Part III gives an overview of diabetic macular edema, choroidal neovascularization and drusen (features associated with age-related macular degeneration), and presents results for transfer learning evaluation using optical coherence tomography to classify these entities.

==> pretrained_resnet18_50_epochs.py <==
from __future__ import print_function
import numpy as np
import matplotlib.pyplot as plt

plt.switch_backend('agg')
epochs = np.arange(1,51)

train_fine_tune_loss = [ 0.8720, 0.7782, 0.7495, 0.7395, 0.7227, 0.7125, 0.7023, 0.6599, 0.6526, 0.6474, 0.6393, 0.6399, 0.6381, 0.6339, 0.6279, 0.6247, 0.6272, 0.6259, 0.6287, 0.6246, 0.6258, 0.6235, 0.6253, 0.6215, 0.6219, 0.6243, 0.6245, 0.6212, 0.6267, 0.6220, 0.6271, 0.6214, 0.6235, 0.6263, 0.6237, 0.6219, 0.6237, 0.6193, 0.6249, 0.6239, 0.6226, 0.6256, 0.6248, 0.6225, 0.6237, 0.6250, 0.6253, 0.6195,0.6199,0.6283]

val_fine_tune_loss = [ 0.8834, 0.7134, 0.7575, 0.7443, 0.6936, 0.6885, 0.6739, 0.6400, 0.6481, 0.6346, 0.6341, 0.6355, 0.6340, 0.6342, 0.6306, 0.6250, 0.6219, 0.6233, 0.6357, 0.6234, 0.6207, 0.6325, 0.6246, 0.6211, 0.6220, 0.6232, 0.6307, 0.6300, 0.6224, 0.6210, 0.6250, 0.6200, 0.6221, 0.6242, 0.6227, 0.6187, 0.6185, 0.6179, 0.6265, 0.6276, 0.6257, 0.6240, 0.6285, 0.6185, 0.6320, 0.6213, 0.6244, 0.6228, 0.6258, 0.6223]

train_fine_tune_acc = [ 0.7254, 0.7488, 0.7558, 0.7593, 0.7648, 0.7676, 0.7697, 0.7829, 0.7844, 0.7845, 0.7887, 0.7886, 0.7884, 0.7897, 0.7919, 0.7928, 0.7925, 0.7924, 0.7925, 0.7939, 0.7931, 0.7909, 0.7927, 0.7940, 0.7951, 0.7921, 0.7932, 0.7946, 0.7912, 0.7939, 0.7915, 0.7945, 0.7936, 0.7931, 0.7933, 0.7936, 0.7936, 0.7931, 0.7944, 0.7918, 0.7927, 0.7922, 0.7916, 0.7935, 0.7922, 0.7917, 0.7928, 0.7957, 0.7930, 0.7926]

val_fine_tune_acc = [
0.7471, 0.7670, 0.7704, 0.7702, 0.7801, 0.7773, 0.7830, 0.7938, 0.7904, 0.7964, 0.7938, 0.7929, 0.7935, 0.7935, 0.7978, 0.7972, 0.7966, 0.7989, 0.7978, 0.7983, 0.7964, 0.7972, 0.7989, 0.8012, 0.7992, 0.7972, 0.7986, 0.7978, 0.7975, 0.7972, 0.7978, 0.7992, 0.7995, 0.7989, 0.7995, 0.7981, 0.7972, 0.7983, 0.7975, 0.8015, 0.7998, 0.7972, 0.7992, 0.7992, 0.7958, 0.8009, 0.8009, 0.7969, 0.8021, 0.7969]

train_feature_loss = [ 0.9864, 0.9895, 0.9774, 0.9663, 0.9736, 0.9768, 0.9789, 0.8374, 0.8280, 0.8226, 0.8212, 0.8241, 0.8172, 0.8243, 0.8086, 0.8076, 0.8122, 0.8107, 0.8066, 0.8066, 0.8098, 0.8051, 0.8012, 0.8076, 0.8056, 0.8057, 0.8081, 0.8028, 0.8029, 0.8068, 0.8078, 0.8058, 0.8074, 0.8064, 0.8046, 0.8057, 0.8047, 0.8058, 0.8034, 0.8079, 0.8056, 0.8059, 0.8058, 0.8030, 0.8062, 0.8063, 0.8033, 0.8035, 0.8054, 0.8070]

val_feature_loss = [ 0.9098, 1.0236, 0.9893, 0.9388, 1.0851, 0.9571, 0.9147, 0.8437, 0.8055, 0.8017, 0.8086, 0.7978, 0.7904, 0.8191, 0.7915, 0.7862, 0.7917, 0.7924, 0.7911, 0.7908, 0.7890, 0.7834, 0.7939, 0.7923, 0.7874, 0.7862, 0.7914, 0.7913, 0.7934, 0.7852, 0.7839, 0.7884, 0.7897, 0.7954, 0.7929, 0.7886, 0.7886, 0.7951, 0.7844, 0.7854, 0.7926, 0.7872, 0.7975, 0.7908, 0.7871, 0.7872, 0.7894, 0.7864, 0.7887, 0.8043]

train_feature_acc = [ 0.6944, 0.6939, 0.6957, 0.6967, 0.6944, 0.6941, 0.6944, 0.7309, 0.7346, 0.7346, 0.7332, 0.7351, 0.7351, 0.7348, 0.7359, 0.7360, 0.7367, 0.7355, 0.7364, 0.7363, 0.7364, 0.7359, 0.7372, 0.7367, 0.7362, 0.7359, 0.7372, 0.7369, 0.7363, 0.7362, 0.7371, 0.7363, 0.7355, 0.7362, 0.7365, 0.7363, 0.7361, 0.7363, 0.7369, 0.7359, 0.7362, 0.7370, 0.7360, 0.7367, 0.7369, 0.7367, 0.7361, 0.7373, 0.7359, 0.7368]

val_feature_acc = [ 0.6856, 0.7266, 0.7394, 0.7354, 0.5488, 0.7385, 0.7365, 0.7388, 0.7391, 0.7377, 0.7388, 0.7383, 0.7402, 0.7405, 0.7377, 0.7405, 0.7411, 0.7391, 0.7405, 0.7400, 0.7417, 0.7417, 0.7397, 0.7394, 0.7408, 0.7402, 0.7400, 0.7408, 0.7400, 0.7400, 0.7414, 0.7397, 0.7400, 0.7377, 0.7394, 0.7422, 0.7405, 0.7360, 0.7402, 0.7397, 0.7405, 0.7397, 0.7377, 0.7383, 0.7405, 0.7420, 0.7402, 0.7405, 0.7422, 0.7385]


area=5
plt.scatter(epochs, train_fine_tune_loss, s=area, label='Training', c='blue')
plt.scatter(epochs, val_fine_tune_loss, s=area, label='Validation', c='red')
plt.xlabel('Epochs')
plt.ylabel('Loss')
plt.xticks(np.arange(0, 51, step=10))
plt.title('Loss over epochs')
plt.legend(loc='upper right')
plt.savefig('pretrained_resnet18_fine_tune_50_loss_epochs.png')
plt.close()

area=5
plt.scatter(epochs, train_feature_loss, s=area, label='Training', c='blue')
plt.scatter(epochs, val_feature_loss, s=area, label='Validation', c='red')
plt.xlabel('Epochs')
plt.ylabel('Loss')
plt.xticks(np.arange(1, 51, step=10))
plt.xticks(np.arange(0, 51, step=10))
plt.title('Loss over epochs')
plt.legend(loc='upper right')
plt.savefig('pretrained_resnet18_feature_loss_50_epochs.png')
plt.show()
plt.close()

area=5
plt.scatter(epochs, train_fine_tune_acc, s=area, label='Training', c='blue')
plt.scatter(epochs, val_fine_tune_acc, s=area, label='Validation', c='red')
plt.xlabel('Epochs')
plt.ylabel('Accuracy')
plt.xticks(np.arange(0, 51, step=10))
plt.title('Accuracy over epochs')
plt.legend(loc='lower right')
plt.savefig('pretrained_resnet18_fine_tune_50_acc_epochs.png')
plt.close()

area=5
plt.scatter(epochs, train_feature_acc, s=area, label='Training', c='blue')
plt.scatter(epochs, val_feature_acc, s=area, label='Validation', c='red')
plt.xlabel('Epochs')
plt.ylabel('Accuracy')
plt.xticks(np.arange(1, 51, step=10))
plt.xticks(np.arange(0, 51, step=10))
plt.title('Accuracy over epochs')
plt.legend(loc='lower right')
plt.savefig('pretrained_resnet18_feature_acc_50_epochs.png')
plt.show()
plt.close()














